Measurement of electron neutrino quasielastic and quasielastic-like scattering on hydrocarbon at $\langle E_{\nu} \rangle $ = 3.6 GeV

The first direct measurement of electron-neutrino quasielastic and quasielastic-like scattering on hydrocarbon in the few-GeV region of incident neutrino energy has been carried out using the MINERvA detector in the NuMI beam at Fermilab. The flux-integrated differential cross sections in electron production angle, electron energy and $Q^{2}$ are presented. The ratio of the quasielastic, flux-integrated differential cross section in $Q^{2}$ for $\nu_{e}$ with that of similarly-selected $\nu_{\mu}$-induced events from the same exposure is used to probe assumptions that underpin conventional treatments of charged-current $\nu_{e}$ interactions used by long-baseline neutrino oscillation experiments. The data are found to be consistent with lepton universality and are well-described by the predictions of the neutrino event generator GENIE.

==> anc/Cov_ElectronAngle.csv <==
$\theta_{e}\ (\unit{deg})$,0 - 1,1 - 2,2 - 3,3 - 4,4 - 5,5 - 6,6 - 7,7 - 8,8 - 9,9 - 10,10 - 12,12 - 15,15 - 20,20 - 27,27 - 35
0 - 1,$0.00022$,$0.00020$,$0.00023$,$0.00026$,$0.00026$,$0.00024$,$0.00019$,$0.00017$,$0.00018$,$0.00018$,$0.00017$,$0.00011$,$0.000079$,$0.000046$,$0.000014$
1 - 2,,$0.0010$,$0.00066$,$0.00074$,$0.00077$,$0.00072$,$0.00059$,$0.00052$,$0.00052$,$0.00049$,$0.00048$,$0.00031$,$0.00021$,$0.00010$,$0.000018$
2 - 3,,,$0.0015$,$0.0010$,$0.0011$,$0.0010$,$0.00084$,$0.00074$,$0.00074$,$0.00071$,$0.00068$,$0.00045$,$0.00030$,$0.00016$,$0.000036$
3 - 4,,,,$0.0021$,$0.0013$,$0.0013$,$0.0010$,$0.00091$,$0.00091$,$0.00087$,$0.00082$,$0.00056$,$0.00037$,$0.00020$,$0.000053$
4 - 5,,,,,$0.0027$,$0.0015$,$0.0012$,$0.0011$,$0.0011$,$0.0010$,$0.00098$,$0.00069$,$0.00046$,$0.00025$,$0.000059$
5 - 6,,,,,,$0.0028$,$0.0013$,$0.0012$,$0.0011$,$0.0012$,$0.0011$,$0.00079$,$0.00055$,$0.00031$,$0.000082$
6 - 7,,,,,,,$0.0022$,$0.0010$,$0.00099$,$0.00097$,$0.00094$,$0.00069$,$0.00049$,$0.00026$,$0.000060$
7 - 8,,,,,,,,$0.0020$,$0.00091$,$0.00091$,$0.00088$,$0.00064$,$0.00045$,$0.00024$,$0.000061$
8 - 9,,,,,,,,,$0.0019$,$0.00098$,$0.00096$,$0.00070$,$0.00052$,$0.00033$,$0.00012$
9 - 10,,,,,,,,,,$0.0022$,$0.00100$,$0.00074$,$0.00057$,$0.00037$,$0.00013$
10 - 12,,,,,,,,,,,$0.0019$,$0.00075$,$0.00060$,$0.00037$,$0.00014$
12 - 15,,,,,,,,,,,,$0.0012$,$0.00045$,$0.00029$,$0.00011$
15 - 20,,,,,,,,,,,,,$0.00082$,$0.00025$,$0.000094$
20 - 27,,,,,,,,,,,,,,$0.00053$,$0.000095$
27 - 35,,,,,,,,,,,,,,,$0.00024$


==> anc/Cov_ElectronEnergy.csv <==
$E_{e}\ (\unit{GeV})$,1.0 - 1.5,1.5 - 2.0,2.0 - 2.5,2.5 - 3.0,3.0 - 3.5,3.5 - 4.0,4.0 - 4.5,4.5 - 5.0,5 - 6,6.0 - 7.5,7.5 - 10.0
1.0 - 1.5,$0.20$,$0.046$,$0.036$,$0.028$,$0.021$,$0.017$,$0.015$,$0.010$,$0.0073$,$0.0055$,$0.0025$
1.5 - 2.0,,$0.064$,$0.025$,$0.020$,$0.014$,$0.012$,$0.0098$,$0.0070$,$0.0051$,$0.0037$,$0.0019$
2.0 - 2.5,,,$0.041$,$0.018$,$0.013$,$0.012$,$0.0094$,$0.0076$,$0.0052$,$0.0037$,$0.0019$
2.5 - 3.0,,,,$0.028$,$0.012$,$0.011$,$0.0086$,$0.0072$,$0.0050$,$0.0035$,$0.0018$
3.0 - 3.5,,,,,$0.022$,$0.011$,$0.0091$,$0.0071$,$0.0052$,$0.0038$,$0.0019$
3.5 - 4.0,,,,,,$0.018$,$0.0089$,$0.0071$,$0.0050$,$0.0036$,$0.0017$
4.0 - 4.5,,,,,,,$0.012$,$0.0058$,$0.0041$,$0.0031$,$0.0014$
4.5 - 5.0,,,,,,,,$0.0084$,$0.0034$,$0.0024$,$0.0012$
5 - 6,,,,,,,,,$0.0045$,$0.0019$,$0.00095$
6.0 - 7.5,,,,,,,,,,$0.0025$,$0.00074$
7.5 - 10.0,,,,,,,,,,,$0.00088$


==> anc/Cov_NeutrinoQ2.csv <==
$Q^{2}_{QE}\ (\unit{GeV^{2}})$,0.0 - 0.1,0.1 - 0.2,0.2 - 0.3,0.3 - 0.5,0.5 - 0.7,0.7 - 0.8,0.8 - 1.0,1.0 - 1.2,1.2 - 2.0
0.0 - 0.1,$2.4$,$1.4$,$0.98$,$0.66$,$0.45$,$0.27$,$0.15$,$0.071$,$0.0044$
0.1 - 0.2,,$1.8$,$0.96$,$0.68$,$0.47$,$0.31$,$0.20$,$0.12$,$0.031$
0.2 - 0.3,,,$1.1$,$0.56$,$0.40$,$0.27$,$0.19$,$0.11$,$0.037$
0.3 - 0.5,,,,$0.68$,$0.38$,$0.27$,$0.21$,$0.14$,$0.058$
0.5 - 0.7,,,,,$0.49$,$0.24$,$0.20$,$0.14$,$0.063$
0.7 - 0.8,,,,,,$0.29$,$0.15$,$0.11$,$0.051$
0.8 - 1.0,,,,,,,$0.21$,$0.11$,$0.050$
1.0 - 1.2,,,,,,,,$0.13$,$0.041$
1.2 - 2.0,,,,,,,,,$0.037$


==> anc/Cov_NueNumuRatio.csv <==
Q^{2}_{QE}\ (\unit{GeV^{2}}),0.0 - 0.1,0.1 - 0.2,0.2 - 0.4,0.4 - 0.8,0.8 - 1.2,1.2 - 2.0
0.0 - 0.1,0.039,0.018,0.015,0.010,0.0059,-0.0053
0.1 - 0.2,,0.018,0.013,0.010,0.0091,0.0017
0.2 - 0.4,,,0.020,0.014,0.018,0.013
0.4 - 0.8,,,,0.027,0.031,0.033
0.8 - 1.2,,,,,0.10,0.084
1.2 - 2.0,,,,,,0.15


==> anc/Flux.csv <==
$E_{\nu} (\unit{GeV})$,Flux ($\text{neutrinos}/\unit{cm^{2}}/\unit{GeV}/\unit{P.O.T.}) \times 10^{-10}$,$\bar{\nu}_{e}$ fraction
0.0 - 0.5,0.272,0.21
0.5 - 1.0,0.536,0.083
1.0 - 1.5,0.833,0.066
1.5 - 2.0,0.99,0.051
2.0 - 2.5,1.04,0.045
2.5 - 3.0,0.972,0.048
3.0 - 3.5,0.877,0.052
3.5 - 4.0,0.8,0.057
4.0 - 4.5,0.694,0.069
4.5 - 5.0,0.583,0.075
5.0 - 5.5,0.48,0.096
5.5 - 6.0,0.408,0.097
6.0 - 6.5,0.327,0.11
6.5 - 7.0,0.259,0.13
7.0 - 7.5,0.212,0.16
7.5 - 8.0,0.182,0.16
8.0 - 8.5,0.162,0.17
8.5 - 9.0,0.147,0.19
9.0 - 9.5,0.124,0.2
9.5 - 10.0,0.114,0.2
10.0 - 10.5,0.117,0.22


==> anc/Xsec_ElectronAngle.csv <==
$\theta_{e}\ (\unit{deg})$,$d\sigma/d\theta_{e}\ (\unit{cm^{2}} / \unit{deg} / \text{nucleon}) \times 10^{-39}$,Stat. err.,Sys. err.
0 - 1,0.023,0.012,0.009
1 - 2,0.104,0.022,0.023
2 - 3,0.192,0.025,0.030
3 - 4,0.299,0.030,0.035
4 - 5,0.371,0.034,0.039
5 - 6,0.393,0.036,0.039
6 - 7,0.325,0.032,0.034
7 - 8,0.337,0.033,0.031
8 - 9,0.316,0.031,0.031
9 - 10,0.332,0.033,0.032
10 - 12,0.322,0.029,0.032
12 - 15,0.258,0.025,0.024
15 - 20,0.170,0.021,0.020
20 - 27,0.108,0.018,0.014
27 - 35,0.043,0.013,0.008


==> anc/Xsec_ElectronEnergy.csv <==
$E_{e}\ (\unit{GeV})$,$d\sigma/dE_{e}\ (\unit{cm^{2}} / \unit{GeV} / \text{nucleon}) \times 10^{-39}$,Stat. err.,Sys. err.
1.0 - 1.5,1.92,0.35,0.28
1.5 - 2.0,1.34,0.18,0.18
2.0 - 2.5,1.36,0.14,0.15
2.5 - 3.0,1.18,0.11,0.13
3.0 - 3.5,1.16,0.10,0.11
3.5 - 4.0,1.01,0.09,0.10
4.0 - 4.5,0.76,0.07,0.09
4.5 - 5.0,0.637,0.059,0.071
5 - 6,0.479,0.044,0.051
6.0 - 7.5,0.334,0.032,0.038
7.5 - 10.0,0.164,0.021,0.021


==> anc/Xsec_NeutrinoQ2.csv <==
$Q^{2}_{QE}\ (\unit{GeV^{2}})$,$d\sigma/dQ^{2}_{QE}\ (\unit{cm^{2}} / \unit{GeV^{2}} / \text{nucleon}) \times 10^{-39}$,Stat. err.,Sys. err.
0.0 - 0.1,7.6,0.8,1.3
0.1 - 0.2,9.8,0.7,1.1
0.2 - 0.3,8.6,0.6,0.9
0.3 - 0.5,6.72,0.46,0.69
0.5 - 0.7,5.19,0.40,0.58
0.7 - 0.8,3.70,0.33,0.43
0.8 - 1.0,2.64,0.27,0.37
1.0 - 1.2,1.75,0.22,0.29
1.2 - 2.0,0.80,0.12,0.15


==> anc/Xsec_NueNumuRatio.csv <==
Q^{2}_{QE}\ (\unit{GeV^{2}}),\left( d\sigma^{\nu_{e}+\bar{\nu}_{e}}/dQ^{2}_{QE} \right) / \left(d\sigma^{ \nu_{\mu}}/dQ^{2}_{QE} \right),Stat. err.,Sys. err.
0.0 - 0.1,0.72,0.10,0.17
0.1 - 0.2,0.77,0.07,0.12
0.2 - 0.4,0.93,0.07,0.12
0.4 - 0.8,1.09,0.08,0.14
0.8 - 1.2,1.27,0.15,0.28
1.2 - 2.0,1.16,0.22,0.33

